Gravitational decoupling and aerodynamics: black holes and analog gravity in a jet propulsion lab

A connection is established between transonic sound waves propagating along a de Laval nozzle and quasinormal modes emitted from hairy black holes obtained with the gravitational decoupling method applied to the Reissner-Nordstr\"om geometry. Aerodynamical features provide an analogue setup to experimentally test fluid flow perturbations in a de Laval nozzle producing quasinormal modes. In particular, nozzle shape, pressure, Mach number, temperature, density, and thrust coefficient profiles are determined as functions of the black hole parameters for several multipole numbers. The black hole quasinormal mode frequencies are also investigated for different overtones, evaluating the quality factor of the nozzle.

==> Gravitational_decoupling_and_analog_gravity_in_jet_nozzle_aerodynamics.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "markdown",
      "source": [
        "# Libraries"
      ],
      "metadata": {
        "id": "eeA7iWpUqJvK"
      }
    },
    {
      "cell_type": "code",
      "execution_count": 1,
      "metadata": {
        "id": "cut0Jw_kqD8j"
      },
      "outputs": [],
      "source": [
        "import sys\n",
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "from scipy import interpolate\n",
        "import sympy as sym\n",
        "from scipy.optimize import minimize, fsolve\n",
        "import math\n",
        "from matplotlib.patches import Arc\n",
        "from bisect import bisect_left\n",
        "import pandas as pd\n",
        "from numpy import exp\n",
        "import matplotlib as mpl\n",
        "import os\n",
        "\n",
        "from matplotlib.ticker import MultipleLocator\n",
        "\n",
        "mpl.rc('font', family = 'DejaVu Serif')"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Important Functions"
      ],
      "metadata": {
        "id": "BroEfnNJqRP0"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "r_aux = sym.Symbol('r')"
      ],
      "metadata": {
        "id": "70z3FXJ_qOYm"
      },
      "execution_count": 2,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "def RungeKutta4(f, a, L, u, N):\n",
        "  h = (L - a) / N\n",
        "  result = []\n",
        "  grid = []\n",
        "  result.append(u)\n",
        "  grid.append(a)\n",
        "  x = a\n",
        "  for i in range(N):\n",
        "    if (i+1) % (N/4) == 0:\n",
        "      print('Complete: '+str(int((i+1)/N * 100))+'%')\n",
        "    try:\n",
        "      k1 = f(x, u)\n",
        "      k2 = f(x + h / 2, u + h * k1 / 2)\n",
        "      k3 = f(x + h / 2, u + h * k2 / 2)\n",
        "      k4 = f(x + h, u + h * k3)\n",
        "      u = u + h * (k1 + 2 * k2 + 2 * k3 + k4)/6\n",
        "      x = x + h\n",
        "    except:\n",
        "      print(\"Point\",x)\n",
        "    result.append(u)\n",
        "    grid.append(x)\n",
        "  return np.array(grid), np.array(result)\n",
        "\n",
        "def RungeKutta5(f, a, L, u, N):\n",
        "  h = (L - a) / N\n",
        "  result = []\n",
        "  grid = []\n",
        "  result.append(u)\n",
        "  grid.append(a)\n",
        "  x = a\n",
        "  for i in range(N):\n",
        "    if (i+1) % (N/4) == 0:\n",
        "      print('Complete: '+str(int((i+1)/N * 100))+'%')\n",
        "    k1 = f(x, u)\n",
        "    k2 = f(x + h / 4, u + h * k1 / 4)\n",
        "    k3 = f(x + h / 4, u + h * k1 / 8 + h * k2 / 8)\n",
        "    k4 = f(x + h / 2, u - h * k2 / 2 + h * k3)\n",
        "    k5 = f(x + 3 * h / 4, u + 3 * h * k1 / 16 + 9 * h * k4 / 16)\n",
        "    k6 = f(x + h, u - 3 * h * k1 / 7 + 2 * h * k2 / 7 + 12 * h * k3 / 7 - 12 * h * k4 / 7 + 8 * h * k5 / 7)\n",
        "    u = u + (h/90) * (7 * k1 + 32 * k3 + 12 * k4 + 32 * k5 + 7 * k6)\n",
        "    x = x + h\n",
        "    result.append(u)\n",
        "    grid.append(x)\n",
        "  return np.array(grid), np.array(result)"
      ],
      "metadata": {
        "id": "2gXfU-dRqW4O"
      },
      "execution_count": 3,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Conditions"
      ],
      "metadata": {
        "id": "tH7o3sOIqcTE"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "M = 1 # BH mass\n",
        "gamma = 1.4\n",
        "\n",
        "N = 2000 # nº of points\n",
        "\n",
        "cond = np.array([#alpha,ell,Q,l multipole\n",
        "                [0.1,0.2,0.1,0],\n",
        "                [0.1,0.2,0.4,0],\n",
        "                [0.1,0.2,1.0,0],\n",
        "\n",
        "                [0.5,1.0,0.1,0],\n",
        "                [0.5,1.0,0.4,0],\n",
        "                [0.5,1.0,1.0,0],\n",
        "\n",
        "                [0.1,0.2,1.0,0],\n",
        "                [0.2,0.4,1.0,0],\n",
        "                [0.4,0.8,1.0,0],\n",
        "                [0.6,1.2,1.0,0],\n",
        "                [0.8,1.6,1.0,0],\n",
        "\n",
        "\n",
        "                [0.1,0.2,0.1,1],\n",
        "                [0.1,0.2,0.4,1],\n",
        "                [0.1,0.2,1.0,1],\n",
        "\n",
        "                [0.5,1.0,0.1,1],\n",
        "                [0.5,1.0,0.4,1],\n",
        "                [0.5,1.0,1.0,1],\n",
        "\n",
        "                [0.1,0.2,1.0,1],\n",
        "                [0.2,0.4,1.0,1],\n",
        "                [0.4,0.8,1.0,1],\n",
        "                [0.6,1.2,1.0,1],\n",
        "                [0.8,1.6,1.0,1],\n",
        "                ]).T\n",
        "\n",
        "print(len(cond[0]))\n",
        "alpha = cond[0]\n",
        "ell = cond[1]\n",
        "Q = cond[2]\n",
        "l = cond[3]"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "DC1ux01XqY-3",
        "outputId": "0473d663-565f-4d51-d7b1-ef8dd0ed51d4"
      },
      "execution_count": 4,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "22\n"
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Main Function"
      ],
      "metadata": {
        "id": "uE7195t0q00_"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def QNmode_Aerodynamics(alpha, ell, Q,l_mult):\n",
        "  print(\"******************* alpha =\",alpha,\"| ell =\", ell,\"| Q =\", Q)\n",
        "  Q = Q\n",
        "  alpha = alpha\n",
        "  l_met = ell\n",
        "  l = l_mult\n",
        "\n",
        "  offset = 1.005 # 0.5% to remove singularity\n",
        "\n",
        "  fl_salva = True\n",
        "\n",
        "  title_arq = r\"alpha = {alpha} - Q = {Q} - ell = {l_met} - l = {l}\".format(alpha=alpha,Q=Q,l_met=l_met,l=l)\n",
        "\n",
        "  def B(r):\n",
        "    return sym.simplify(1 - 2*M/r + Q**2/r**2 - alpha/r * (M - alpha*l_met/2)  * sym.exp(-r/(M-alpha*l_met/2)))\n",
        "  Bb = B(r_aux)\n",
        "  def A(r):\n",
        "    return sym.simplify(1/B(r))\n",
        "  Aa = A(r_aux)\n",
        "\n",
        "  def B_val(r):\n",
        "    return eval('{}'.format(Bb))\n",
        "  def A_val(r):\n",
        "    return eval('{}'.format(Aa))\n",
        "\n",
        "  solve = fsolve(B_val, [.5, 2.5])\n",
        "  r_HE = np.max(solve)\n",
        "  print(\"r_he =\",r_HE)\n",
        "  x_i = r_HE * offset\n",
        "  x_f = 10*x_i\n",
        "  print(\"Title:\",title_arq)\n",
        "  print('x_i =',x_i)\n",
        "  print('x_f =',x_f)\n",
        "  print('step =',(x_f - x_i) / N)\n",
        "\n",
        "  f_aux = sym.simplify((B(r_aux)/A(r_aux)))\n",
        "\n",
        "  F_aux = sym.simplify((B(r_aux)/A(r_aux))**(1/2))\n",
        "  def F(r):\n",
        "    return eval('{}'.format((F_aux)))\n",
        "\n",
        "  veff = sym.simplify(B(r_aux)*l*(l+1)/r_aux**2 + (1/(2*r_aux))*sym.diff(f_aux, r_aux))\n",
        "  def V(r):\n",
        "    return eval('{}'.format((veff)))\n",
        "\n",
        "  V_dot_aux = sym.simplify(sym.diff(veff, r_aux))\n",
        "  def V_dot(r):\n",
        "    return eval('{}'.format((V_dot_aux)))\n",
        "\n",
        "  F_dot_aux = sym.simplify(sym.diff(F_aux, r_aux))\n",
        "  def F_dot(r):\n",
        "    return eval('{}'.format((F_dot_aux)))\n",
        "\n",
        "  A_dot_aux = sym.diff(A(r_aux),r_aux)\n",
        "  def A_dot(r):\n",
        "    return eval('{}'.format(A_dot_aux))\n",
        "\n",
        "  B_dot_aux = sym.diff(B(r_aux),r_aux)\n",
        "  def B_dot(r):\n",
        "    return eval('{}'.format(B_dot_aux))\n",
        "\n",
        "  A_dot_dot_aux = sym.diff(sym.diff(A(r_aux),r_aux),r_aux)\n",
        "  def A_dot_dot(r):\n",
        "    return eval('{}'.format(A_dot_dot_aux))\n",
        "\n",
        "  B_dot_dot_aux = sym.diff(sym.diff(B(r_aux),r_aux),r_aux)\n",
        "  def B_dot_dot(r):\n",
        "    return eval('{}'.format(B_dot_dot_aux))\n",
        "\n",
        "  def calculate_K(r):\n",
        "    term1 = (B_dot_dot_aux / (A(r) * B(r))) ** 2\n",
        "    term2 = (B_dot_aux ** 2 / (2 * A(r) * B(r) ** 2)) ** 2\n",
        "    term3 = (A_dot_aux * B_dot_aux / (2 * A(r) ** 2 * B(r))) ** 2\n",
        "    term4 = -(B_dot_dot_aux * B_dot_aux ** 2 / (A(r) ** 2 * B(r) ** 2)) * (A_dot_aux / A(r) + B_dot_aux / B(r))\n",
        "    term5 = A_dot_aux * B_dot_aux ** 3 / (2 * A(r) ** 3 * B(r) ** 3)\n",
        "    term6 = 2 / (r ** 2 * A(r) ** 2) * ((A_dot_aux ** 2) / A(r) ** 2 + (B_dot_aux ** 2) / B(r) ** 2)\n",
        "    term7 = 4 / r ** 4 * (1 - 1 / A(r)) ** 2\n",
        "    K = sym.simplify(term1 + term2 + term3 + term4 + term5 + term6 + term7)\n",
        "    return K\n",
        "\n",
        "  first_term_aux = sym.simplify(veff/F_aux**2)\n",
        "  def first_term(r):\n",
        "    return eval('{}'.format(first_term_aux))\n",
        "\n",
        "  second_term_aux = sym.simplify((-F_dot_aux)/F_aux)\n",
        "  def second_term(r):\n",
        "    return eval('{}'.format(second_term_aux))\n",
        "\n",
        "  def f(t, u): # lambda's EDO\n",
        "    f = np.zeros(2)\n",
        "    f[0] = u[1]\n",
        "    f[1] = first_term(t)*u[0] + second_term(t)*u[1]\n",
        "    return f\n",
        "\n",
        "  g_HE = (gamma + 1)/(2 * np.sqrt(2) * np.sqrt(gamma - 1))\n",
        "\n",
        "\n",
        "  aprox_lamb = np.sqrt(g_HE) * sym.simplify((\n",
        "      1\n",
        "      + 0 * (r_aux - r_HE)\n",
        "      + veff/(2*F_aux**2) * (r_aux - r_HE)**2\n",
        "      - (1/6)*(veff/(F_aux**2))*(F_dot_aux/F_aux) * (r_aux - r_HE)**3\n",
        "      ))\n",
        "  aprox_lamb_dot = np.sqrt(g_HE) * (\n",
        "      veff/F_aux**2 * (r_aux - r_HE)\n",
        "      - (1/2) * (veff/F_aux**2)*(F_dot_aux/F_aux) * (r_aux - r_HE)**2\n",
        "      )\n",
        "\n",
        "  def lamb_frob(r):\n",
        "    return eval('{}'.format(aprox_lamb))\n",
        "\n",
        "  def lamb_dot_frob(r):\n",
        "    return eval('{}'.format(aprox_lamb_dot))\n",
        "\n",
        "  def u0(s):\n",
        "    return np.array([lamb_frob(x_i),lamb_dot_frob(x_i)])\n",
        "  u2 = 0\n",
        "\n",
        "  u = u0(0)\n",
        "  print(\"** Integration of g\")\n",
        "  grid, result = RungeKutta4(f, x_i, x_f, u, N)\n",
        "  result = result**2\n",
        "\n",
        "  nome_graf = 'Function g(r) - '+title_arq+'.xlsx'\n",
        "  dados = np.array([grid,result[:,0],result[:,1]])\n",
        "  nomes = [\"r\",'g','g_dot']\n",
        "  if fl_salva:\n",
        "    pd.DataFrame(dados,nomes).T.to_excel(nome_graf)\n",
        "\n",
        "  for i in range(len(result[:,0])):\n",
        "    if result[:,0][i] <= 1:\n",
        "      print(\"Erro em x =\",grid[i],\" g =\",result[:,0][i])\n",
        "\n",
        "  gf = interpolate.interp1d(grid, result[:, 0], fill_value='extrapolate')\n",
        "  gf_dot = interpolate.interp1d(grid, result[:, 1], fill_value='extrapolate')\n",
        "\n",
        "  def r_to_x(r,y):\n",
        "    return (gamma+1-4*gf(r)**2 *(1-(1-gf(r)**(-2))**(1/2)))\\\n",
        "            /(F(r)*(gamma - 1)*(2*gf(r)**2*(1-(1-gf(r)**(-2))**(1/2)))**(1/2))\n",
        "\n",
        "\n",
        "  print(\"** Integration of r(x)\")\n",
        "  grid, result = RungeKutta4(r_to_x, x_i, x_f, u2, N)\n",
        "  print(\"\\nCheck:\",min(result)>=0)\n",
        "\n",
        "  nome_graf = 'Function r(x) - '+title_arq+'.xlsx'\n",
        "  dados = np.array([result,grid])\n",
        "  nomes = ['x','r']\n",
        "  if fl_salva:\n",
        "    pd.DataFrame(dados,nomes).T.to_excel(nome_graf)\n",
        "\n",
        "  def At(r):\n",
        "    return ((np.sqrt(2)*\\\n",
        "              (2*gf(r)**2*(1-np.sqrt(1-gf(r)**(-2))))**(1/(gamma-1)))\\\n",
        "            /(1-np.sqrt(1-gf(r)**(-2)))**(1/2))\n",
        "\n",
        "  equalizacao = min(At(grid))\n",
        "  A_aux = At(grid)/equalizacao\n",
        "  A = A_aux.astype(float)\n",
        "  A_nozzle = np.sort(np.append(-A,A))\n",
        "  result = result.astype(float)\n",
        "\n",
        "  nome_graf = 'Nozzle Area - '+title_arq+'.xlsx'\n",
        "  dados = np.array([-result, np.sqrt(A)])\n",
        "  nomes = ['x','A/A*']\n",
        "  if fl_salva:\n",
        "    pd.DataFrame(dados,nomes).T.to_excel(nome_graf)\n",
        "\n",
        "  epsilon = 1e-30\n",
        "  chute_M = 1\n",
        "\n",
        "  def M0(M):\n",
        "    return (2/(gamma+1) * (1+(gamma-1)/2 * M**2))**((gamma+1)/(2*(gamma-1))) /A\n",
        "  def M1(M):\n",
        "    return np.sqrt((2/(gamma-1))*(((gamma+1)/2)*(A*M)**(2*(gamma-1)/(gamma+1)) - 1))\n",
        "\n",
        "  M0_calc = M0(chute_M)\n",
        "  M1_calc = M1(chute_M)\n",
        "\n",
        "  ite = 100000\n",
        "  for i in range(1,ite):\n",
        "    M0_calc_aux = M0(M0_calc)\n",
        "    M1_calc_aux = M1(M1_calc)\n",
        "    if np.max(np.abs(M1_calc-M1_calc_aux))<epsilon and np.max(np.abs(M0_calc-M0_calc_aux))<epsilon:\n",
        "      print(i)\n",
        "      break\n",
        "    M0_calc = M0_calc_aux\n",
        "    M1_calc = M1_calc_aux\n",
        "\n",
        "  M_nozzle = np.sort(np.append(M0_calc_aux,M1_calc_aux))\n",
        "  x_nozzle = np.sort(np.append(-result,result))\n",
        "\n",
        "  nome_graf = 'Mach Number - '+title_arq+'.xlsx'\n",
        "  dados = np.array([x_nozzle,M_nozzle])\n",
        "  nomes = ['x','M']\n",
        "  if fl_salva:\n",
        "    pd.DataFrame(dados,nomes).T.to_excel(nome_graf)\n",
        "\n",
        "  def func_T(M):\n",
        "    return (1+((gamma-1)/2) * M**2)**(-1)\n",
        "\n",
        "  def func_P(M):\n",
        "    return (1+((gamma-1)/2) * M**2)**(-gamma/(gamma-1))\n",
        "\n",
        "  def func_rho(M):\n",
        "    return (1+((gamma-1)/2) * M**2)**(-1/(gamma-1))\n",
        "\n",
        "  def CF_Vacuo(M,A):\n",
        "    return np.sqrt((2*gamma**2/(gamma-1)) * (2/(gamma+1))**((gamma+1)/(gamma-1)) * (1 - func_P(M)**((gamma-1)/gamma) )) + A*func_P(M)\n",
        "\n",
        "  def c_estrela(M):\n",
        "    return np.sqrt(1/func_T(M)) * (1/gamma) * ((gamma+1)/2)**(1/(gamma-1))\n",
        "\n",
        "  def empuxo_mdot(M,A):\n",
        "    return c_estrela(M)*CF_Vacuo(M,A)\n",
        "\n",
        "  CF_max_teorico = np.sqrt((2*gamma**2/(gamma-1)) * (2/(gamma+1))**((gamma+1)/(gamma-1)) )\n",
        "\n",
        "  nome_graf = 'Pressure - '+title_arq+'.xlsx'\n",
        "  dados = np.array([x_nozzle,func_P(M_nozzle)])\n",
        "  nomes = ['x','P']\n",
        "  if fl_salva:\n",
        "    pd.DataFrame(dados,nomes).T.to_excel(nome_graf)\n",
        "\n",
        "  nome_graf = 'Temperature - '+title_arq+'.xlsx'\n",
        "  dados = np.array([x_nozzle,func_T(M_nozzle)])\n",
        "  nomes = ['x','T']\n",
        "  if fl_salva:\n",
        "    pd.DataFrame(dados,nomes).T.to_excel(nome_graf)\n",
        "\n",
        "  nome_graf = 'Density - '+title_arq+'.xlsx'\n",
        "  dados = np.array([x_nozzle,func_rho(M_nozzle)])\n",
        "  nomes = ['x','rho']\n",
        "  if fl_salva:\n",
        "    pd.DataFrame(dados,nomes).T.to_excel(nome_graf)\n",
        "\n",
        "  nome_graf = 'Thrust Coefficient - '+title_arq+'.xlsx'\n",
        "  dados = np.array([x_nozzle,CF_Vacuo(M_nozzle,A_nozzle)])\n",
        "  nomes = ['x','C_F']\n",
        "  if fl_salva:\n",
        "    pd.DataFrame(dados,nomes).T.to_excel(nome_graf)\n",
        "\n",
        "  nome_graf = 'cstar - '+title_arq+'.xlsx'\n",
        "  dados = np.array([x_nozzle,c_estrela(M_nozzle)])\n",
        "  nomes = ['x','c*']\n",
        "  if fl_salva:\n",
        "    pd.DataFrame(dados,nomes).T.to_excel(nome_graf)\n",
        "\n",
        "  nome_graf = 'Thrust - '+title_arq+'.xlsx'\n",
        "  dados = np.array([x_nozzle,empuxo_mdot(M_nozzle,A_nozzle)])\n",
        "  nomes = ['x','F']\n",
        "  if fl_salva:\n",
        "    pd.DataFrame(dados,nomes).T.to_excel(nome_graf)"
      ],
      "metadata": {
        "id": "28pm_e0mq0Vz"
      },
      "execution_count": 5,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Loop"
      ],
      "metadata": {
        "id": "oB0ezm4Dth_w"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "for i in range(len(alpha)):\n",
        "  print(\"---------> Now:\",i+1,'of',len(alpha))\n",
        "  QNmode_Aerodynamics(alpha[i], ell[i], Q[i], l[i])"
      ],
      "metadata": {
        "id": "tVgD6zxGthIa"
      },
      "execution_count": 6,
      "outputs": []
    }
  ]
}
